Deconfined criticality as intrinsically gapless topological state in one dimension

Deconfined criticality and gapless topological states have recently attracted growing attention, as both phenomena go beyond the traditional Landau paradigm. However, the deep connection between these two critical states, particularly in lattice realization, remains insufficiently explored. In this Letter, we reveal that certain deconfined criticality can be regarded as an intrinsically gapless topological state without gapped counterparts in a one dimensional lattice model. Using a combination of field-theoretic arguments and large-scale numerical simulations, we establish the global phase diagram of the model, which features deconfined critical lines separating two distinct spontaneous symmetry breaking ordered phases. More importantly, we unambiguously demonstrate that the mixed anomaly inherent to deconfined criticality enforces topologically robust edge modes near the boundary, providing a general mechanism by which deconfined criticality manifests as a gapless topological state. Our findings not only offer a new perspective on deconfined criticality but also deepen our understanding of gapless topological phases of matter.

==> pic/pic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    112728,       2764]
NotebookOptionsPosition[    110992,       2726]
NotebookOutlinePosition[    111403,       2742]
CellTagsIndexPosition[    111360,       2739]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["code", "Subsubsection",ExpressionUUID->"24958b5f-ee9a-e243-9ce2-becb1bb44889"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"x", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[443]:=",ExpressionUUID->"6dedcd4e-be51-6948-9402-4a2cc60bb4ca"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.192157, 0.388235, 0.807843], AbsolutePointSize[4], 
         AbsoluteThickness[2], Opacity[1.], LineBox[CompressedData["
1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ
nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H
C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4
yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB
GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36
YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG
4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU
LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M
lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5
OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0
V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN
l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M
tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2
mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0
AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsolutePointSize[4], 
              RGBColor[0.192157, 0.388235, 0.807843], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ
nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H
C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4
yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB
GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36
YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG
4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU
LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M
lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5
OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0
V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN
l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M
tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2
mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0
AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=
              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {0., 0.9999999795918367}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> Directive[
             GrayLevel[0], FontSize -> 12], "AspectRatio" -> GoldenRatio^(-1),
            "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsolutePointSize[4], 
              RGBColor[0.192157, 0.388235, 0.807843], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1}, {0., 0.9999999795918367}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> Directive[
            GrayLevel[0], FontSize -> 12], "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsolutePointSize[4], 
             RGBColor[0.192157, 0.388235, 0.807843], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsolutePointSize[4], 
          RGBColor[0.192157, 0.388235, 0.807843], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ
nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H
C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4
yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB
GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36
YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG
4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU
LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M
lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5
OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0
V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN
l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M
tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2
mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0
AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 1}, {0., 0.9999999795918367}}, 
       "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> Directive[
         GrayLevel[0], FontSize -> 12], "AspectRatio" -> GoldenRatio^(-1), 
       "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsolutePointSize[4], 
          RGBColor[0.192157, 0.388235, 0.807843], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    AbsoluteThickness[1], 
    GrayLevel[0], FontSize -> 14],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->Directive[
    AbsoluteThickness[1], 
    GrayLevel[0], FontSize -> 14],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], FontSize -> 12],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    AbsoluteThickness[0.5], 
    Opacity[0.5]],
  ImagePadding->All,
  ImageSizeRaw->{{180}, {180}},
  LabelStyle->Directive[
    GrayLevel[0], FontSize -> 12],
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.9999999795918367}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->Directive[
    GrayLevel[0], FontSize -> 12]]], "Output",
 CellLabel->
  "Out[443]=",ExpressionUUID->"49587a59-b67f-be4a-ab95-3a2e37300c2b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SetOptions", "[", 
  RowBox[{
   RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
   RowBox[{"StyleDefinitions", "->", 
    RowBox[{"Notebook", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cell", "[", 
         RowBox[{"StyleData", "[", 
          RowBox[{"StyleDefinitions", "->", "\"\<Default.nb\>\""}], "]"}], 
         "]"}], ",", 
        RowBox[{"Cell", "[", 
         RowBox[{
          RowBox[{"StyleData", "[", 
           RowBox[{"All", ",", "\"\<Printout\>\""}], "]"}], ",", 
          RowBox[{"ShowCellLabel", "->", "False"}]}], "]"}]}], "}"}], ",", 
      RowBox[{
      "StyleDefinitions", "->", "\"\<PrivateStylesheetFormatting.nb\>\""}]}], 
     "]"}]}]}], "]"}]], "Code",
 CellLabel->"In[1]:=",ExpressionUUID->"078acd00-846f-9242-b4d4-71c15525e16e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
    RowBox[{"FontSubstitutions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<CMU\>\"", " ", "->", " ", "\"\<CMU Serif\>\""}], ",", " ",
        "\n", 
       RowBox[{"\"\<LaTeX\>\"", " ", "->", " ", "\"\<CMU Serif\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Article\>\"", " ", "->", " ", "\"\<CMU Serif\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Serif\>\"", " ", "->", " ", "\"\<CMU Serif\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Sans\>\"", " ", "->", " ", "\"\<CMU Sans Serif\>\""}], 
       ",", " ", "\n", 
       RowBox[{
       "\"\<Sans Serif\>\"", " ", "->", " ", "\"\<CMU Sans Serif\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Extra\>\"", " ", "->", " ", "\"\<CMU Serif Extra\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Serif Extra\>\"", " ", "->", " ", "\"\<CMU Serif Extra\>\""}], 
       ",", " ", "\n", 
       RowBox[{
       "\"\<Demi\>\"", " ", "->", " ", 
        "\"\<CMU Sans Serif Demi Condensed\>\""}], ",", " ", 
       RowBox[{"\"\<Letter\>\"", " ", "->", " ", "\"\<CMU Concrete\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Concrete\>\"", " ", "->", " ", "\"\<CMU Concrete\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Bright\>\"", " ", "->", " ", "\"\<CMU Bright\>\""}], ",", 
       "\n", " ", 
       RowBox[{
       "\"\<Classical\>\"", " ", "->", " ", "\"\<CMU Classical Serif\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Code\>\"", " ", "->", " ", "\"\<CMU Typewriter Text\>\""}], ",", 
       " ", 
       RowBox[{
       "\"\<Typewriter\>\"", " ", "->", " ", "\"\<CMU Typewriter Text\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Helv\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Arial\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       "\n", "  ", 
       RowBox[{"\"\<Times New Roman\>\"", " ", "->", " ", "\"\<Times\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Courier New\>\"", " ", "->", " ", "\"\<Courier\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Lucidabright\>\"", " ", "->", " ", "\"\<Times\>\""}], ",",
        " ", 
       RowBox[{"\"\<Charter\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{
       "\"\<Lucidatypewriter\>\"", " ", "->", " ", "\"\<Courier\>\""}], ",", 
       " ", "\n", "  ", 
       RowBox[{"\"\<Fixed\>\"", " ", "->", " ", "\"\<Monaco\>\""}], ",", " ", 
       RowBox[{"\"\<AGaramond\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Avant Garde\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Bodoni\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", " ", 
       RowBox[{"\"\<Bookman\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", " ", 
       RowBox[{"\"\<Caslon 3 Roman\>\"", " ", "->", " ", "\"\<Times\>\""}], 
       ",", "\n", "   ", 
       RowBox[{"\"\<Caslon 540 Roman\>\"", " ", "->", " ", "\"\<Times\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Century Old Style\>\"", " ", "->", " ", "\"\<Times\>\""}],
        ",", " ", 
       RowBox[{"\"\<Chicago\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Dom Casual\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Futura\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", "\n", "   ", 
       RowBox[{"\"\<Futura Book\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Futura Condensed\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",",
        " ", 
       RowBox[{
       "\"\<C Futura Condensed\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Futura Light\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", "\n", "    ", 
       RowBox[{
       "\"\<L Futura Light\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Galliard\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Garamond\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Geneva\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<GillSans\>\"", " ", "->", " ", "\"\<Gill Sans\>\""}], ",",
        " ", 
       RowBox[{"\"\<Gill Sans\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", "\n", "     ", 
       RowBox[{"\"\<Goudy\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", " ", 
       RowBox[{
       "\"\<Helvetica Condensed\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<C Helvetica Condensed\>\"", " ", "->", " ", "\"\<Helvetica\>\""}],
        ",", " ", 
       RowBox[{
       "\"\<Helvetica Light\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{
       "\"\<L Helvetica Light\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", "\n", "     ", 
       RowBox[{
       "\"\<Helvetica Narrow\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",",
        " ", 
       RowBox[{
       "\"\<N Helvetica Narrow\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Melior\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", " ", 
       RowBox[{"\"\<Meridien\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Mishawaka\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Monaco\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       "\n", "      ", 
       RowBox[{
       "\"\<Myriad Pro\>\"", " ", "->", " ", "\"\<Lucida Grande\>\""}], ",", 
       " ", 
       RowBox[{"\"\<New Baskerville\>\"", " ", "->", " ", "\"\<Times\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<New Century Schlbk\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<New York\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Optima\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Palatino\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", "\n", "      ", 
       RowBox[{
       "\"\<Palatino Linotype\>\"", " ", "->", " ", "\"\<Palatino\>\""}], ",",
        " ", 
       RowBox[{"\"\<Prestige Elite\>\"", " ", "->", " ", "\"\<Times\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Sabon\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", " ", 
       RowBox[{"\"\<Tekton\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Trump Mediaeval\>\"", " ", "->", " ", "\"\<Times\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Univers 45 Light\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",",
        "\n", "       ", 
       RowBox[{
       "\"\<L Univers 45 Light\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Univers 47 CondensedLight\>\"", " ", "->", " ", 
        "\"\<Helvetica\>\""}], ",", " ", 
       RowBox[{
       "\"\<CL Univers 47 CondensedLight\>\"", " ", "->", " ", 
        "\"\<Helvetica\>\""}], ",", " ", 
       RowBox[{"\"\<Univers 55\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", "\n", "       ", 
       RowBox[{
       "\"\<Univers 57 Condensed\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<C Univers 57 Condensed\>\"", " ", "->", " ", 
        "\"\<Helvetica\>\""}], ",", " ", 
       RowBox[{"\"\<Zapf Chancery\>\"", " ", "->", " ", "\"\<Times\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Abadi MT Condensed Light\>\"", " ", "->", " ", 
        "\"\<Helvetica\>\""}], ",", " ", "\n", "       ", 
       RowBox[{"\"\<Algerian\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Arial Black\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Arial Narrow\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Arial Rounded MT Bold\>\"", " ", "->", " ", "\"\<Helvetica\>\""}],
        ",", " ", 
       RowBox[{"\"\<Billboard\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", "\n", "        ", 
       RowBox[{"\"\<Book Antiqua\>\"", " ", "->", " ", "\"\<Times\>\""}], ",",
        " ", 
       RowBox[{"\"\<Bookman Old Style\>\"", " ", "->", " ", "\"\<Times\>\""}],
        ",", " ", 
       RowBox[{"\"\<Braggadocio\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Britannic Bold\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{
       "\"\<Brush Script MT\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", "\n", "        ", 
       RowBox[{"\"\<Calisto MT\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Gill\>\"", " ", "->", " ", "\"\<Trebuchet MS\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Trebuchet MS\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Helvetica Neue\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Baskerville\>\"", " ", "->", " ", "\"\<Georgia\>\""}], 
       ",", "\n", "         ", 
       RowBox[{"\"\<Cochin\>\"", " ", "->", " ", "\"\<Constantia\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Calibri\>\"", " ", "->", " ", "\"\<Arial\>\""}], ",", " ", 
       RowBox[{"\"\<Cambria\>\"", " ", "->", " ", "\"\<Times New Roman\>\""}],
        ",", " ", 
       RowBox[{"\"\<Candara\>\"", " ", "->", " ", "\"\<Trebuchet MS\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Consolas\>\"", " ", "->", " ", "\"\<Menlo\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Constantia\>\"", " ", "->", " ", "\"\<Palatino\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Corbel\>\"", " ", "->", " ", "\"\<Lucida Grande\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Century Gothic\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{
       "\"\<Century Schoolbook\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Colonna MT\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Comic Sans MS\>\"", " ", "->", " ", "\"\<Helvetica\>\""}],
        ",", " ", 
       RowBox[{"\"\<Desdemona\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Excalibur Logotype\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Excalibur Monospace\>\"", " ", "->", " ", "\"\<Courier\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Excalibur Script\>\"", " ", "->", " ", "\"\<Times\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Fixedsys\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",",
        " ", 
       RowBox[{
       "\"\<Footlight MT Light\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Georgia\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", " ", 
       RowBox[{
       "\"\<Haettenschweiler\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",",
        " ", 
       RowBox[{"\"\<Impact\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Kino MT\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Kool\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Lucida Console\>\"", " ", "->", " ", "\"\<Monaco\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Lucida Grande\>\"", " ", "->", " ", "\"\<Tahoma\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Lucida Sans\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Matura MT Script Capitals\>\"", " ", "->", " ", "\"\<Times\>\""}],
        ",", " ", 
       RowBox[{"\"\<Modern\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<MS LineDraw\>\"", " ", "->", " ", "\"\<Courier\>\""}], 
       ",", " ", 
       RowBox[{"\"\<MS Sans Serif\>\"", " ", "->", " ", "\"\<Helvetica\>\""}],
        ",", " ", 
       RowBox[{"\"\<MS Serif\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{
       "\"\<News Gothic MT\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Playbill\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",",
        " ", 
       RowBox[{"\"\<Small Fonts\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{"\"\<System\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Tahoma\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Verdana\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Wide Latin\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Wingdings\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Gothic\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       " ", 
       RowBox[{
       "\"\<New century schoolbook\>\"", " ", "->", " ", "\"\<Times\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Swiss721bt\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Terminal\>\"", " ", "->", " ", "\"\<Courier\>\""}], ",", 
       " ", 
       RowBox[{"\"\<Utopia\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", " ", 
       RowBox[{
       "\"\<Frutiger LT Std 55 Roman\>\"", " ", "->", " ", 
        "\"\<Helvetica\>\""}], ",", " ", 
       RowBox[{
       "\"\<FrutigerLTStd-Light\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Janson Text LT Std\>\"", " ", "->", " ", "\"\<Times\>\""}], ",", 
       " ", 
       RowBox[{"\"\<WriCMTT-Base\>\"", " ", "->", " ", "\"\<Courier\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Bitstream Vera Sans\>\"", " ", "->", " ", "\"\<Helvetica\>\""}], 
       ",", " ", 
       RowBox[{
       "\"\<Bitstream Vera Sans Mono\>\"", " ", "->", " ", "\"\<Menlo\>\""}], 
       ",", " ", 
       RowBox[{"\"\<DejaVu Sans Mono\>\"", " ", "->", " ", "\"\<Menlo\>\""}], 
       ",", " ", 
       RowBox[{"\"\<Lato\>\"", " ", "->", " ", "\"\<Gill Sans\>\""}]}], 
      "}"}]}]}], "]"}], "*)"}]], "Code",
 CellLabel->"In[2]:=",ExpressionUUID->"06952616-031d-7d4f-93cd-4da6bd050b04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"x", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Code",
 CellLabel->"In[3]:=",ExpressionUUID->"b10fcee9-7081-9144-ae3d-fbb175ab2a08"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ
nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H
C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4
yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB
GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36
YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG
4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU
LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M
lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5
OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0
V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN
l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M
tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2
mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0
AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ
nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H
C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4
yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB
GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36
YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG
4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU
LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M
lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5
OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0
V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN
l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M
tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2
mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0
AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=
              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {0., 0.9999999795918367}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1}, {0., 0.9999999795918367}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ
nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H
C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4
yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB
GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36
YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG
4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU
LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M
lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5
OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0
V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN
l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M
tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2
mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0
AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 1}, {0., 0.9999999795918367}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSizeRaw->{{180}, {180}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.9999999795918367}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellLabel->"Out[3]=",ExpressionUUID->"2653aec7-c9ae-0447-ae48-2f2f0cb1502e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Mathematica", " ", "Package"}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Author", ":", " ", 
    RowBox[{"Everett", " ", "You"}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Created", " ", "by", " ", "the", " ", "Code", " ", "Collector", " ", 
     "at", " ", "Sat", " ", "20", " ", "Apr", " ", "2019", " ", "16"}], ":", 
    "21", ":", "01"}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"from", " ", 
    RowBox[{"file", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"/", "Users"}], "/", "everettyou"}], "/", "Dropbox"}], "/",
          "Mathematica"}], "/", "Projects"}], "/", "Theme"}], "/", 
      RowBox[{"Academic", ".", "nb"}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"===", 
    RowBox[{"==", " ", 
     RowBox[{"Academic", " ", "Color", " ", "Scheme"}]}], " ", "===", "=="}], 
   " ", "*)"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", "Named"}]}]}], " ", 
     RowBox[{
      RowBox[{"Colors", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Begin", "[", "\"\<System`\>\"", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Unprotect", "[", 
     RowBox[{
     "DarkRed", ",", "DarkGreen", ",", "DarkBlue", ",", "DarkCyan", ",", 
      "DarkMagenta", ",", "DarkYellow", ",", "DarkBrown", ",", "DarkOrange", 
      ",", "DarkPink", ",", "DarkPurple", ",", "Red", ",", "Green", ",", 
      "Blue", ",", "Cyan", ",", "Magenta", ",", "Yellow", ",", "Brown", ",", 
      "Orange", ",", "Pink", ",", "Purple", ",", "LightRed", ",", 
      "LightGreen", ",", "LightBlue", ",", "LightCyan", ",", "LightMagenta", 
      ",", "LightYellow", ",", "LightBrown", ",", "LightOrange", ",", 
      "LightPink", ",", "LightPurple"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "DarkRed", ",", "DarkGreen", ",", "DarkBlue", ",", "DarkCyan", ",", 
         "DarkMagenta", ",", "DarkYellow", ",", "DarkBrown", ",", 
         "DarkOrange", ",", "DarkPink", ",", "DarkPurple"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "Red", ",", "Green", ",", "Blue", ",", "Cyan", ",", "Magenta", ",", 
         "Yellow", ",", "Brown", ",", "Orange", ",", "Pink", ",", "Purple"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "LightRed", ",", "LightGreen", ",", "LightBlue", ",", "LightCyan", 
         ",", "LightMagenta", ",", "LightYellow", ",", "LightBrown", ",", 
         "LightOrange", ",", "LightPink", ",", "LightPurple"}], "}"}]}], 
      "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.534081", ",", "0.0853132", ",", "0.16669"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.09", ",", "0.38", ",", "0.12"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.163302", ",", "0.119982", ",", "0.79353"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.13", ",", "0.58", ",", "0.89"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.5450980392156862", ",", "0", ",", "0.5450980392156862"}],
           "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.68", ",", "0.54", ",", "0.19"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.44", ",", "0.22", ",", "0.08"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
          "0.8235294117647058", ",", "0.4117647058823529", ",", 
           "0.11764705882352941`"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.66", ",", "0.08235294117647059", ",", "0.48"}], "]"}], 
         ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
          "0.29411764705882354`", ",", "0", ",", "0.5098039215686274"}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.790588", ",", "0.201176", ",", "0."}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.", ",", "0.596078", ",", "0.109804"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.192157", ",", "0.388235", ",", "0.807843"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
          "0.14", ",", "0.7490196078431373", ",", "0.9500000000000001"}], 
          "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
          "0.8549019607843137", ",", "0.4392156862745098", ",", 
           "0.8392156862745098"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1.", ",", "0.8431372549019608", ",", "0.23"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Rational", "[", 
             RowBox[{"5", ",", "8"}], "]"}], ",", 
            RowBox[{"Rational", "[", 
             RowBox[{"41", ",", "128"}], "]"}], ",", 
            RowBox[{"Rational", "[", 
             RowBox[{"45", ",", "256"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1.", ",", "0.607843", ",", "0."}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
          "0.8588235294117647", ",", "0.4392156862745098", ",", 
           "0.5764705882352941"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.567426", ",", "0.32317", ",", "0.729831"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{
          "0.9411764705882353", ",", "0.5019607843137255", ",", 
           "0.5019607843137255"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
          "0.5607843137254902", ",", "0.7372549019607844", ",", 
           "0.5607843137254902"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
          "0.39215686274509803`", ",", "0.5843137254901961", ",", 
           "0.9294117647058824"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
          "0.5294117647058824", ",", "0.807843137254902", ",", 
           "0.9803921568627451"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
          "0.8666666666666667", ",", "0.6274509803921569", ",", 
           "0.8666666666666667"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
          "0.9411764705882353", ",", "0.9019607843137255", ",", 
           "0.5490196078431373"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Rational", "[", 
             RowBox[{"111", ",", "128"}], "]"}], ",", 
            RowBox[{"Rational", "[", 
             RowBox[{"23", ",", "32"}], "]"}], ",", 
            RowBox[{"Rational", "[", 
             RowBox[{"135", ",", "256"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Rational", "[", 
             RowBox[{"255", ",", "256"}], "]"}], ",", 
            RowBox[{"Rational", "[", 
             RowBox[{"51", ",", "64"}], "]"}], ",", 
            RowBox[{"Rational", "[", 
             RowBox[{"153", ",", "256"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1.", ",", "0.7529411764705882", ",", "0.796078431372549"}],
           "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
          "0.6823529411764706", ",", "0.5794117647058823", ",", 
           "0.8941176470588235"}], "]"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Protect", "[", 
     RowBox[{
     "DarkRed", ",", "DarkGreen", ",", "DarkBlue", ",", "DarkCyan", ",", 
      "DarkMagenta", ",", "DarkYellow", ",", "DarkBrown", ",", "DarkOrange", 
      ",", "DarkPink", ",", "DarkPurple", ",", "Red", ",", "Green", ",", 
      "Blue", ",", "Cyan", ",", "Magenta", ",", "Yellow", ",", "Brown", ",", 
      "Orange", ",", "Pink", ",", "Purple", ",", "LightRed", ",", 
      "LightGreen", ",", "LightBlue", ",", "LightCyan", ",", "LightMagenta", 
      ",", "LightYellow", ",", "LightBrown", ",", "LightOrange", ",", 
      "LightPink", ",", "LightPurple"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"End", "[", "]"}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"-", " ", "Vivid"}]}]}], " ", "Color", " ", 
      RowBox[{
       RowBox[{"Scheme", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Begin", "[", "\"\<DataPaclets`ColorDataDump`\>\"", "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "scheme", "}"}], ",", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"colorSchemeNames", ",", 
          RowBox[{"scheme", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], ";", "\n", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"colorSchemes", ",", "scheme"}], "]"}], ";"}]}], "]"}], "/@", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"{", 
            RowBox[{"\"\<vivid color\>\"", ",", "\"\<Vivid Color\>\""}], 
            "}"}], ",", "\"\<VividColor\>\""}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<Indexed\>\"", ",", "\"\<Charting\>\""}], "}"}], ",", 
         "1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "\[Infinity]", ",", "1"}], "}"}], ",", 
         RowBox[{
          RowBox[{"ToColor", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"1", "<=", "#1", "<=", "5"}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"RGBColor", "[", 
                  RowBox[{"0.192157", ",", "0.388235", ",", "0.807843"}], 
                  "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                  RowBox[{"0.790588", ",", "0.201176", ",", "0."}], "]"}], 
                 ",", 
                 RowBox[{"RGBColor", "[", 
                  RowBox[{"0.", ",", "0.596078", ",", "0.109804"}], "]"}], 
                 ",", 
                 RowBox[{"RGBColor", "[", 
                  RowBox[{"1.", ",", "0.607843", ",", "0."}], "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                  RowBox[{"0.567426", ",", "0.32317", ",", "0.729831"}], 
                  "]"}]}], "}"}], "[", 
               RowBox[{"[", "#1", "]"}], "]"}], ",", 
              RowBox[{"Blend", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{"0.81", ",", "0.225", ",", "0.225"}], "]"}], ",", 
                  RowBox[{"RGBColor", "[", 
                   RowBox[{"0.855", ",", "0.45", ",", "0.1215"}], "]"}], ",", 
                  RowBox[{"RGBColor", "[", 
                   RowBox[{"0.9", ",", "0.675", ",", "0."}], "]"}], ",", 
                  RowBox[{"RGBColor", "[", 
                   RowBox[{"0.495", ",", "0.63", ",", "0."}], "]"}], ",", 
                  RowBox[{"RGBColor", "[", 
                   RowBox[{"0.", ",", "0.63", ",", "0.63"}], "]"}], ",", 
                  RowBox[{"RGBColor", "[", 
                   RowBox[{"0.225", ",", "0.45", ",", "0.9"}], "]"}], ",", 
                  RowBox[{"RGBColor", "[", 
                   RowBox[{"0.45", ",", "0.315", ",", "0.9"}], "]"}], ",", 
                  RowBox[{"RGBColor", "[", 
                   RowBox[{"0.558", ",", "0.252", ",", "0.63"}], "]"}], ",", 
                  RowBox[{"RGBColor", "[", 
                   RowBox[{"0.675", ",", "0.252", ",", "0.45"}], "]"}], ",", 
                  RowBox[{"RGBColor", "[", 
                   RowBox[{"0.81", ",", "0.225", ",", "0.225"}], "]"}]}], 
                 "}"}], ",", 
                RowBox[{"FractionalPart", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "#1", "-", "1"}], ")"}], "/", 
                  "GoldenRatio"}], "]"}]}], "]"}]}], "]"}], ",", "RGBColor"}],
            "]"}], "&"}], ",", 
         "\"\<{\\\"Indexed\\\", \\\"VividColor\\\"}\>\""}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\"\<BlueRedSplit\>\"", ",", "\"\<blue-red split\>\"", ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"{", "\"\<Gradients\>\"", "}"}], ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{"0.163302", ",", "0.119982", ",", "0.79353"}], "]"}], ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{"0.254221", ",", "0.313173", ",", "0.892833"}], "]"}], 
           ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{"0.407119", ",", "0.543513", ",", "0.938275"}], "]"}], 
           ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{"0.572715", ",", "0.73338", ",", "0.95065"}], "]"}], ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{"0.720374", ",", "0.855234", ",", "0.928635"}], "]"}], 
           ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{"0.831017", ",", "0.903518", ",", "0.868326"}], "]"}], 
           ",", 
           RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{"0.894452", ",", "0.880139", ",", "0.77279"}], "]"}], ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{"0.907999", ",", "0.789417", ",", "0.652903"}], "]"}], 
           ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{"0.874505", ",", "0.639254", ",", "0.522424"}], "]"}], 
           ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{"0.79915", ",", "0.446142", ",", "0.391971"}], "]"}], ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{"0.685695", ",", "0.242449", ",", "0.268261"}], "]"}], 
           ",", 
           RowBox[{"RGBColor", "[", 
            RowBox[{"0.534081", ",", "0.0853132", ",", "0.16669"}], "]"}]}], 
          "}"}], ",", "\"\<\>\""}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"End", "[", "]"}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"===", 
     RowBox[{"==", " ", 
      RowBox[{"Academic", " ", "Plot", " ", "Theme"}]}], " ", "===", "=="}], 
    " ", "*)"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"-", " ", 
        RowBox[{
         RowBox[{"Begin", " ", "--"}], "--"}]}]}]}], "-"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Begin", "[", "\"\<System`PlotThemeDump`\>\"", "]"}], ";"}], "\n", 
   RowBox[{"Themes`ThemeRules", ";"}], 
   RowBox[{"(*", 
    RowBox[{"preload", " ", "Theme", " ", "system"}], "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Define", " ", "the", " ", "base", " ", 
     RowBox[{"theme", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<Academic\>\"", ",", 
       RowBox[{"def", ":", "_String"}]}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"resolvePlotTheme", "[", 
          RowBox[{"\"\<AcademicFrame\>\"", ",", "def"}], "]"}], ",", 
         RowBox[{"resolvePlotTheme", "[", 
          RowBox[{"\"\<Figure\>\"", ",", "def"}], "]"}], ",", 
         RowBox[{"resolvePlotTheme", "[", 
          RowBox[{"\"\<AcademicStyle\>\"", ",", "def"}], "]"}], ",", 
         RowBox[{"resolvePlotTheme", "[", 
          RowBox[{"\"\<VividColor\>\"", ",", "def"}], "]"}]}], "]"}], ",", 
       "Themes`$DesignWeight"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"-", " ", "Axes"}]}]}], " ", 
      RowBox[{
       RowBox[{"Features", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"[", " ", 
     RowBox[{
     "Specific", " ", "Features", " ", "for", " ", "2", "D", " ", "Plots"}], 
     " ", "]"}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Academic", " ", "figures", " ", "are", " ", "framed", " ", "by", " ", 
     RowBox[{"default", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicFrame\>\"", ",", 
       RowBox[{"def", ":", "_String"}]}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Axes", "->", "False"}], ",", 
           RowBox[{"Frame", "->", "True"}]}], "}"}], ",", 
         RowBox[{"resolvePlotTheme", "[", 
          RowBox[{"\"\<AcademicFrame2D\>\"", ",", "def"}], "]"}]}], "]"}], 
       ",", "$ComponentWeight"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Cases", " ", "with", " ", "axes", " ", 
     RowBox[{"also", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicFrame\>\"", ",", 
       RowBox[{"def", ":", 
        RowBox[{
        "\"\<Plot\>\"", "|", "\"\<ListPlot\>\"", "|", "\"\<ListLinePlot\>\"", 
         "|", "\"\<ListStepPlot\>\"", "|", "\"\<PolarPlot\>\"", "|", 
         "\"\<ListPolarPlot\>\"", "|", "\"\<PairedBarChart\>\"", "|", 
         "\"\<PairedHistogram\>\""}]}]}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Axes", "->", "True"}], ",", 
           RowBox[{"Frame", "->", "True"}]}], "}"}], ",", 
         RowBox[{"resolvePlotTheme", "[", 
          RowBox[{"\"\<AcademicFrame2D\>\"", ",", "def"}], "]"}]}], "]"}], 
       ",", "$ComponentWeight"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Frame", " ", "not", " ", "specified"}], ",", 
     RowBox[{
     "but", " ", "MeshStyle", " ", "specified", " ", "to", " ", "be", " ", 
      "thin", " ", "and", " ", 
      RowBox[{"light", "."}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicFrame\>\"", ",", 
       RowBox[{"def", ":", 
        RowBox[{"\"\<ArrayPlot\>\"", "|", "\"\<MatrixPlot\>\""}]}]}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"MeshStyle", "->", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"AbsoluteThickness", "[", "0.5", "]"}], ",", 
             RowBox[{"Opacity", "[", "0.25", "]"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"resolvePlotTheme", "[", 
          RowBox[{"\"\<AcademicFrame2D\>\"", ",", "def"}], "]"}]}], "]"}], 
       ",", "$ComponentWeight"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Charts", " ", "are", " ", "not", " ", 
     RowBox[{"framed", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicFrame\>\"", ",", 
       RowBox[{"def", ":", 
        RowBox[{
        "\"\<BarChart\>\"", "|", "\"\<PieChart\>\"", "|", 
         "\"\<RectangleChart\>\"", "|", "\"\<SectorChart\>\"", "|", 
         "\"\<CandlestickChart\>\"", "|", "\"\<KagiChart\>\"", "|", 
         "\"\<LineBreakChart\>\"", "|", "\"\<PointFigureChart\>\"", "|", 
         "\"\<RenkoChart\>\"", "|", "\"\<InteractiveTradingChart\>\"", "|", 
         "\"\<TradingChart\>\"", "|", "\"\<NumberLinePlot\>\"", "|", 
         "\"\<TimelinePlot\>\"", "|", "\"\<WordCloud\>\""}]}]}], "]"}], ":=", 
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicFrame2D\>\"", ",", "def"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"[", " ", 
     RowBox[{
     "Specific", " ", "Features", " ", "for", " ", "3", "D", " ", "Plots"}], 
     " ", "]"}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Front", " ", "axes", " ", "back", " ", 
     RowBox[{"box", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicFrame\>\"", ",", 
       RowBox[{
        RowBox[{"def", ":", "_String"}], "/;", 
        RowBox[{"StringMatchQ", "[", 
         RowBox[{"def", ",", 
          RowBox[{"___", "~~", "\"\<3D\>\""}]}], "]"}]}]}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Axes", "->", "True"}], ",", 
           RowBox[{"AxesEdge", "->", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Boxed", "->", 
            RowBox[{"{", 
             RowBox[{"Left", ",", "Bottom", ",", "Back"}], "}"}]}]}], "}"}], 
         ",", 
         RowBox[{"resolvePlotTheme", "[", 
          RowBox[{"\"\<AcademicFrame3D\>\"", ",", "def"}], "]"}]}], "]"}], 
       ",", "$ComponentWeight"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Front", " ", "box", " ", "back", " ", 
     RowBox[{"axes", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicFrame\>\"", ",", "\"\<ChromaticityPlot3D\>\""}], 
      "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Axes", "->", "True"}], ",", 
           RowBox[{"AxesEdge", "->", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Boxed", "->", 
            RowBox[{"{", 
             RowBox[{"Left", ",", "Top", ",", "Front"}], "}"}]}]}], "}"}], 
         ",", 
         RowBox[{"resolvePlotTheme", "[", 
          RowBox[{
          "\"\<AcademicFrame3D\>\"", ",", "\"\<ChromaticityPlot3D\>\""}], 
          "]"}]}], "]"}], ",", "$ComponentWeight"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Chart3Ds", " ", "are", " ", "not", " ", 
     RowBox[{"boxed", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicFrame\>\"", ",", 
       RowBox[{"def", ":", 
        RowBox[{
        "\"\<BarChart3D\>\"", "|", "\"\<PieChart3D\>\"", "|", 
         "\"\<RectangleChart3D\>\"", "|", "\"\<SectorChart3D\>\""}]}]}], 
      "]"}], ":=", 
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicFrame3D\>\"", ",", "def"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"[", " ", 
     RowBox[{"Common", " ", "Axes", " ", "Features"}], " ", "]"}], " ", 
    "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Mathematica", "'"}], "s", " ", "working", " ", 
      RowBox[{"theme", ":", 
       RowBox[{
       "axes", " ", "and", " ", "frames", " ", "too", " ", "thin"}]}]}], ",", 
     RowBox[{"terribly", " ", "grayish"}], ",", 
     RowBox[{"and", " ", 
      RowBox[{"tick", "/", "label"}], " ", "font", " ", "too", " ", "small"}],
      ",", 
     RowBox[{"but", " ", "grids", " ", "too", " ", 
      RowBox[{"thick", ".", "All"}], " ", "these", " ", "are", " ", "fixed", 
      " ", "in", " ", "the", " ", "new", " ", 
      RowBox[{"theme", "."}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicFrame2D\>\"", ",", "_"}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AxesStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "monoColor", 
            ",", 
            RowBox[{"FontSize", "->", "14"}]}], "]"}]}], ",", 
         RowBox[{"FrameStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "monoColor", 
            ",", 
            RowBox[{"FontSize", "->", "14"}]}], "]"}]}], ",", 
         RowBox[{"TicksStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{"monoColor", ",", 
            RowBox[{"FontSize", "->", "12"}]}], "]"}]}], ",", 
         RowBox[{"FrameTicksStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{"monoColor", ",", 
            RowBox[{"FontSize", "->", "12"}]}], "]"}]}], ",", 
         RowBox[{"GridLinesStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "0.5", "]"}], ",", 
            RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}]}]}], "}"}], ",", 
       "$ComponentWeight"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicFrame3D\>\"", ",", "_"}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AxesStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "monoColor", 
            ",", 
            RowBox[{"FontSize", "->", "14"}]}], "]"}]}], ",", 
         RowBox[{"TicksStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{"monoColor", ",", 
            RowBox[{"FontSize", "->", "12"}]}], "]"}]}], ",", 
         RowBox[{"BoxStyle", "->", "monoColor"}]}], "}"}], ",", 
       "$ComponentWeight"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"-", " ", "Size"}]}]}], " ", 
      RowBox[{
       RowBox[{"Features", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"2", "D", " ", "plots", " ", "180", " ", 
     RowBox[{"pts", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<Figure\>\"", ",", 
       RowBox[{"def", ":", "_String"}]}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ImageSizeRaw", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "180", "}"}], ",", 
            RowBox[{"{", "180", "}"}]}], "}"}]}], ",", 
         RowBox[{"LabelStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{"monoColor", ",", 
            RowBox[{"FontSize", "->", "12"}]}], "]"}]}]}], "}"}], ",", 
       "Themes`$SizeWeight"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"ArrayPlot", ",", 
     RowBox[{"MatrixPlot", " ", "smaller"}], ",", 
     RowBox[{"140", " ", 
      RowBox[{"pts", "."}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<Figure\>\"", ",", 
       RowBox[{"\"\<ArrayPlot\>\"", "|", "\"\<MatrixPlot\>\""}]}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ImageSizeRaw", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "140", "}"}], ",", 
            RowBox[{"{", "140", "}"}]}], "}"}]}], ",", 
         RowBox[{"LabelStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{"monoColor", ",", 
            RowBox[{"FontSize", "->", "12"}]}], "]"}]}]}], "}"}], ",", 
       "Themes`$SizeWeight"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"3", "D", " ", "plots", " ", "200", " ", 
     RowBox[{"pts", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<Figure\>\"", ",", 
       RowBox[{
        RowBox[{"def", ":", "_String"}], "/;", 
        RowBox[{"StringMatchQ", "[", 
         RowBox[{"def", ",", 
          RowBox[{"___", "~~", "\"\<3D\>\""}]}], "]"}]}]}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"monoColor", ",", 
           RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "}"}], ",", 
       "Themes`$SizeWeight"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Size", " ", "not", " ", "specified", " ", "for", " ", "LinePlots", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"because", " ", "they", " ", "are", " ", "wide"}], ")"}], 
      "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<Figure\>\"", ",", 
       RowBox[{"\"\<NumberLinePlot\>\"", "|", "\"\<TimelinePlot\>\""}]}], 
      "]"}], ":=", 
     RowBox[{"{", "}"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"-", " ", "Style"}]}]}], " ", 
      RowBox[{
       RowBox[{"Features", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Use", " ", "absolute", " ", 
     RowBox[{"size", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicStyle\>\"", ",", 
       RowBox[{"def", ":", "_String"}]}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<DefaultPlotStyle\>\"", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsolutePointSize", "[", "4", "]"}], ",", 
            RowBox[{"AbsoluteThickness", "[", "1.5", "]"}]}], "]"}]}], ",", 
         RowBox[{"MeshStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{"monoColor", ",", 
            RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "]"}]}], ",", 
         RowBox[{"\"\<DefaultBoundaryStyle\>\"", "->", 
          RowBox[{"Directive", "[", "monoColor", "]"}]}]}], "}"}], ",", 
       "$LineThicknessWeight"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Special", " ", "cases"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicStyle\>\"", ",", "\"\<ContourPlot\>\""}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ContourStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"Opacity", "[", "1", "]"}], ",", 
            RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "]"}]}], ",", 
         RowBox[{"ExclusionsStyle", "->", 
          RowBox[{"{", 
           RowBox[{"None", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{"Black", ",", 
              RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "]"}]}], 
           "}"}]}], ",", 
         RowBox[{"\"\<DefaultPlotStyle\>\"", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsolutePointSize", "[", "4", "]"}], ",", 
            RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "]"}]}], ",", 
         RowBox[{"MeshStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{"monoColor", ",", 
            RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "]"}]}], ",", 
         RowBox[{"\"\<DefaultBoundaryStyle\>\"", "->", 
          RowBox[{"Directive", "[", "monoColor", "]"}]}]}], "}"}], ",", 
       "$LineThicknessWeight"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<AcademicStyle\>\"", ",", "\"\<ComplexPlot\>\""}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"BoundaryStyle", "->", 
          RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], ",", 
         RowBox[{"\"\<DefaultPlotStyle\>\"", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsolutePointSize", "[", "4", "]"}], ",", 
            RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "]"}]}], ",", 
         RowBox[{"MeshStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{"monoColor", ",", 
            RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "]"}]}], ",", 
         RowBox[{"\"\<DefaultBoundaryStyle\>\"", "->", 
          RowBox[{"Directive", "[", "monoColor", "]"}]}]}], "}"}], ",", 
       "$LineThicknessWeight"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"-", " ", "Color"}]}]}], " ", 
      RowBox[{
       RowBox[{"Features", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Color", " ", "scheme", " ", "based", " ", "on", " ", "VibrantColor"}], 
     ",", 
     RowBox[{"which", " ", "is", " ", "bright", " ", "and", " ", 
      RowBox[{"vivid", "."}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<VividColor\>\"", ",", 
       RowBox[{"def", ":", "_String"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{"$ThemeColorIndexed", "=", "0"}], ";", "\n", 
        RowBox[{"$ThemeColorDensity", "=", "\"\<BlueRedSplit\>\""}], ";", 
        RowBox[{"(*", 
         RowBox[{"Thermometer", " ", "for", " ", "density"}], "*)"}], 
        RowBox[{"$ThemeColorArrayPlot", "=", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "White"}], "}"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{"Grayscale", " ", "for", " ", "Array"}], "*)"}], 
        RowBox[{"$ThemeColorDensity3D", "=", "\"\<BlueRedSplit\>\""}], ";", 
        RowBox[{"(*", 
         RowBox[{"Thermometer", " ", "for", " ", "density"}], "*)"}], 
        RowBox[{
        "$ThemeColorVectorDensity", "=", 
         "\"\<VibrantColorVectorDensityGradient\>\""}], ";", "\n", 
        RowBox[{"$ThemeColorFinancial", "=", 
         RowBox[{"{", 
          RowBox[{"Green", ",", "Red"}], "}"}]}], ";", "\n", 
        RowBox[{"$ThemeColorGradient", "=", 
         RowBox[{"{", 
          RowBox[{
          "Red", ",", "Orange", ",", "Green", ",", "Blue", ",", "Purple"}], 
          "}"}]}], ";", "\n", 
        RowBox[{"$ThemeColorMatrix", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"Darker", "[", "Blue", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "Blue"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.499999", ",", 
             RowBox[{"Lighter", "[", 
              RowBox[{"Blue", ",", "0.8"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.5", ",", 
             RowBox[{"ToColor", "[", 
              RowBox[{"White", ",", "RGBColor"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.500001", ",", 
             RowBox[{"Lighter", "[", 
              RowBox[{"Red", ",", "0.8"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.9", ",", "Red"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"Darker", "[", "Red", "]"}]}], "}"}]}], "}"}]}], ";", 
        "\n", 
        RowBox[{
        "$ThemeColorFractal", "=", "\"\<VibrantColorFractalGradient\>\""}], 
        ";", "\n", 
        RowBox[{"$ThemeColorWavelet", "=", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "Red", ",", "Orange", ",", "White"}], "}"}]}], 
        ";", "\n", 
        RowBox[{"resolvePlotTheme", "[", 
         RowBox[{"\"\<ColorStyle\>\"", ",", "def"}], "]"}]}]}], "]"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"-", " ", "Point"}]}]}], " ", "Marker", " ", 
      RowBox[{
       RowBox[{"Features", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Define", " ", 
     RowBox[{"markers", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"System`SmallOpenMarkers", " ", ":=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"GrayLevel", "[", "1", "]"}], ",", " ", 
             RowBox[{"Disk", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
               RowBox[{"Offset", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2.", ",", " ", "2."}], "}"}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"0.", ",", " ", "0."}], "}"}]}], "]"}]}], "]"}]}], 
            "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", " ", 
             RowBox[{"Dashing", "[", 
              RowBox[{"{", "}"}], "]"}], ",", " ", 
             RowBox[{"Circle", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
               RowBox[{"Offset", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2.", ",", " ", "2."}], "}"}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"0.", ",", " ", "0."}], "}"}]}], "]"}]}], "]"}]}], 
            "}"}]}], "}"}], ",", " ", 
         RowBox[{"ImageSize", " ", "->", " ", "10"}]}], "]"}], ",", " ", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"GrayLevel", "[", "1", "]"}], ",", " ", 
             RowBox[{"Polygon", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", " ", "2.6"}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2.25166604983954"}], ",", " ", 
                   RowBox[{"-", "1.3"}]}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"2.25166604983954", ",", " ", 
                   RowBox[{"-", "1.3"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
            "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", " ", 
             RowBox[{"Dashing", "[", 
              RowBox[{"{", "}"}], "]"}], ",", " ", 
             RowBox[{"JoinedCurve", "[", 
              RowBox[{
               RowBox[{"Line", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Offset", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", " ", "2.6"}], "}"}], "]"}], ",", " ", 
                  RowBox[{"Offset", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "2.25166604983954"}], ",", " ", 
                    RowBox[{"-", "1.3"}]}], "}"}], "]"}], ",", " ", 
                  RowBox[{"Offset", "[", 
                   RowBox[{"{", 
                    RowBox[{"2.25166604983954", ",", " ", 
                    RowBox[{"-", "1.3"}]}], "}"}], "]"}], ",", " ", 
                  RowBox[{"Offset", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", " ", "2.6"}], "}"}], "]"}]}], "}"}], 
                "]"}], ",", " ", 
               RowBox[{"CurveClosed", " ", "->", " ", "True"}]}], "]"}]}], 
            "}"}]}], "}"}], ",", " ", 
         RowBox[{"ImageSize", " ", "->", " ", "10"}]}], "]"}], ",", " ", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"GrayLevel", "[", "1", "]"}], ",", " ", 
             RowBox[{"Polygon", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", " ", "2.5"}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"2.5", ",", " ", "0"}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", " ", 
                   RowBox[{"-", "2.5"}]}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2.5"}], ",", " ", "0"}], "}"}], "]"}]}], 
               "}"}], "]"}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", " ", 
             RowBox[{"Dashing", "[", 
              RowBox[{"{", "}"}], "]"}], ",", " ", 
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", " ", "2.5"}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"2.5", ",", " ", "0"}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", " ", 
                   RowBox[{"-", "2.5"}]}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2.5"}], ",", " ", "0"}], "}"}], "]"}], ",", 
                " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", " ", "2.5"}], "}"}], "]"}]}], "}"}], 
              "]"}]}], "}"}]}], "}"}], ",", " ", 
         RowBox[{"ImageSize", " ", "->", " ", "10"}]}], "]"}], ",", " ", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"GrayLevel", "[", "1", "]"}], ",", " ", 
             RowBox[{"Polygon", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1.8"}], ",", " ", 
                   RowBox[{"-", "1.8"}]}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"1.8", ",", " ", 
                   RowBox[{"-", "1.8"}]}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"1.8", ",", " ", "1.8"}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1.8"}], ",", " ", "1.8"}], "}"}], "]"}], ",",
                 " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1.8"}], ",", " ", 
                   RowBox[{"-", "1.8"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
            "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", " ", 
             RowBox[{"Dashing", "[", 
              RowBox[{"{", "}"}], "]"}], ",", " ", 
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1.8"}], ",", " ", 
                   RowBox[{"-", "1.8"}]}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"1.8", ",", " ", 
                   RowBox[{"-", "1.8"}]}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"1.8", ",", " ", "1.8"}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1.8"}], ",", " ", "1.8"}], "}"}], "]"}], ",",
                 " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1.8"}], ",", " ", 
                   RowBox[{"-", "1.8"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
            "}"}]}], "}"}], ",", " ", 
         RowBox[{"ImageSize", " ", "->", " ", "10"}]}], "]"}], ",", " ", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"GrayLevel", "[", "1", "]"}], ",", " ", 
             RowBox[{"Polygon", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", " ", 
                   RowBox[{"-", "2.6"}]}], "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2.25166604983954"}], ",", " ", "1.3"}], 
                  "}"}], "]"}], ",", " ", 
                RowBox[{"Offset", "[", 
                 RowBox[{"{", 
                  RowBox[{"2.25166604983954", ",", " ", "1.3"}], "}"}], 
                 "]"}]}], "}"}], "]"}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", " ", 
             RowBox[{"Dashing", "[", 
              RowBox[{"{", "}"}], "]"}], ",", " ", 
             RowBox[{"JoinedCurve", "[", 
              RowBox[{
               RowBox[{"Line", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Offset", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", " ", 
                    RowBox[{"-", "2.6"}]}], "}"}], "]"}], ",", " ", 
                  RowBox[{"Offset", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "2.25166604983954"}], ",", " ", "1.3"}], 
                    "}"}], "]"}], ",", " ", 
                  RowBox[{"Offset", "[", 
                   RowBox[{"{", 
                    RowBox[{"2.25166604983954", ",", " ", "1.3"}], "}"}], 
                   "]"}], ",", " ", 
                  RowBox[{"Offset", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", " ", 
                    RowBox[{"-", "2.6"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
                " ", 
               RowBox[{"CurveClosed", " ", "->", " ", "True"}]}], "]"}]}], 
            "}"}]}], "}"}], ",", " ", 
         RowBox[{"ImageSize", " ", "->", " ", "10"}]}], "]"}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"resolvePlotTheme", "[", 
      RowBox[{"\"\<SmallOpenMarkers\>\"", ",", 
       RowBox[{"def", ":", "_String"}]}], "]"}], ":=", 
     RowBox[{"Themes`SetWeight", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"PlotMarkers", "->", "System`SmallOpenMarkers"}], "}"}], ",", 
       "$ComponentWeight"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"-", " ", "Deploy"}]}]}], " ", "Plot", " ", 
      RowBox[{
       RowBox[{"Theme", " ", "--"}], "--"}]}], "-"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"End", "[", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"$PlotTheme", "=", "\"\<Academic\>\""}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"Set", " ", "to", " ", "default", " ", "plot", " ", "theme"}], 
    "*)"}], "\n"}]}]], "Code",
 CellLabel->"In[4]:=",ExpressionUUID->"64627a6d-0695-644f-bfe5-680ee5b2f9a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pic", "Subsubsection",ExpressionUUID->"fd52e84d-c380-7b42-b7ef-77c2a801a4ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", "tt", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"tt", "[", 
      RowBox[{"t_", ",", "p_"}], "]"}], ":=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"t", ",", 
         RowBox[{"FontSize", "->", "13"}]}], "]"}], ",", "p"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"EdgeForm", "[", "Dashed", "]"}], ",", 
          RowBox[{"Lighter", "[", 
           RowBox[{"Red", ",", "0.5"}], "]"}], ",", 
          RowBox[{"Triangle", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               SqrtBox["3"]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Lighter", "[", 
           RowBox[{"Blue", ",", "0.5"}], "]"}], ",", 
          RowBox[{"Polygon", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                SqrtBox["3"], "/", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", 
               RowBox[{
                SqrtBox["3"], "/", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Lighter", "[", 
           RowBox[{"Green", ",", "0.5"}], "]"}], ",", 
          RowBox[{"Polygon", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                SqrtBox["3"], "/", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", 
               RowBox[{
                SqrtBox["3"], "/", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Pink", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                SqrtBox["3"], "/", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", 
               RowBox[{
                SqrtBox["3"], "/", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                SqrtBox["3"], "/", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", 
               RowBox[{
                SqrtBox["3"], "/", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                SqrtBox["3"], "/", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Yellow", ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0.05"}], "]"}], 
          ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", "0.05"}], "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              SqrtBox["03"]}], "}"}], ",", "0.05"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Orange", ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ",", 
              RowBox[{
               SqrtBox["3"], "/", "2"}]}], "}"}], ",", "0.05"}], "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", 
              RowBox[{
               SqrtBox["3"], "/", "2"}]}], "}"}], ",", "0.05"}], "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", "0.05"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"tt", "[", 
           RowBox[{
           "\"\<\[Alpha],\!\(\*SubscriptBox[\(X\), \(n - \
1\)]\)\!\(\*SubscriptBox[\(Z\), \(n\)]\)\!\(\*SubscriptBox[\(X\), \(n + \
1\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "0.2"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"tt", "[", 
           RowBox[{"\"\<\[Gamma],\!\(\*SubscriptBox[\(Z\), \(n\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "0.2"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"tt", "[", 
           RowBox[{
           "\"\<\[Beta],\!\(\*SubscriptBox[\(X\), \(n - \
1\)]\)\!\(\*SubscriptBox[\(X\), \(n + 1\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               SqrtBox["3"], "+", "0.2"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"tt", "[", 
           RowBox[{"\"\<KT\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{
                SqrtBox["3"], "/", "3"}], "+", "0.13"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"tt", "[", 
           RowBox[{
           "\"\<(\!\(\*SuperscriptBox[\(Ising\), \
\(2\)]\)\!\(\*SuperscriptBox[\()\), \(*\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "0.5"}], "-", "0.3"}], ",", 
              RowBox[{
               RowBox[{
                SqrtBox["3"], "/", "2"}], "+", "0.05"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"tt", "[", 
           RowBox[{"\"\<\!\(\*SuperscriptBox[\(Ising\), \(2\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"0.5", "+", "0.25"}], ",", 
              RowBox[{
               RowBox[{
                SqrtBox["3"], "/", "2"}], "+", "0.05"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"tt", "[", 
           RowBox[{"\"\<Dirac?\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"0", "-", "0.13"}]}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"tt", "[", 
           RowBox[{"\"\<SPT\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.4"}], ",", "0.3"}], "}"}]}], "]"}], ",", 
          RowBox[{"tt", "[", 
           RowBox[{"\"\<SYM\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.4", ",", "0.3"}], "}"}]}], "]"}], ",", 
          RowBox[{"tt", "[", 
           RowBox[{"\"\<SSB\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1.0"}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Rotate", "[", 
           RowBox[{
            RowBox[{"tt", "[", 
             RowBox[{"\"\<\!\(\*SuperscriptBox[\(AT\), \(*\)]\)\>\"", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.28"}], ",", "0.74"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"-", "\[Pi]"}], "/", "6"}]}], "]"}], ",", 
          RowBox[{"Rotate", "[", 
           RowBox[{
            RowBox[{"tt", "[", 
             RowBox[{"\"\<AT\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0.28", ",", "0.74"}], "}"}]}], "]"}], ",", 
            RowBox[{"\[Pi]", "/", "6"}]}], "]"}], ",", 
          RowBox[{"Rotate", "[", 
           RowBox[{
            RowBox[{"tt", "[", 
             RowBox[{"\"\<Circle\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0.3"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"-", "\[Pi]"}], "/", "2"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               SqrtBox["3"], "/", "3"}]}], "}"}], ",", "0.05"}], "]"}]}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"ImageSize", "->", "200"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"cc9aa047-a85b-ad44-abb5-5317f9c3fcfe"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.895294, 0.600588, 0.5], EdgeForm[Dashing[{Small, Small}]], 
    TagBox[
     PolygonBox[
      NCache[{{-1, 0}, {1, 0}, {0, 3^Rational[1, 2]}}, {{-1, 0}, {1, 0}, {
        0, 1.7320508075688772`}}]],
     "Triangle"]}, 
   {RGBColor[0.5960785, 0.6941174999999999, 0.9039215], 
    PolygonBox[
     NCache[{{-1, 0}, {0, 0}, {
       0, 3^Rational[-1, 2]}, {-0.5, Rational[1, 2] 3^Rational[1, 2]}}, {{-1, 
       0}, {0, 0}, {0, 0.5773502691896258}, {-0.5, 0.8660254037844386}}]]}, 
   {RGBColor[0.5, 0.7980389999999999, 0.554902], 
    PolygonBox[
     NCache[{{1, 0}, {0, 0}, {0, 3^Rational[-1, 2]}, {
       0.5, Rational[1, 2] 3^Rational[1, 2]}}, {{1, 0}, {0, 0}, {
       0, 0.5773502691896258}, {0.5, 0.8660254037844386}}]]}, 
   {RGBColor[0.8588235294117647, 0.4392156862745098, 0.5764705882352941], 
    LineBox[NCache[{{
       0, 3^Rational[-1, 2]}, {-0.5, Rational[1, 2] 3^Rational[1, 2]}}, {{
       0, 0.5773502691896258}, {-0.5, 0.8660254037844386}}]], 
    LineBox[NCache[{{0, 3^Rational[-1, 2]}, {
       0.5, Rational[1, 2] 3^Rational[1, 2]}}, {{0, 0.5773502691896258}, {0.5,
        0.8660254037844386}}]], 
    LineBox[NCache[{{0, 3^Rational[-1, 2]}, {0, 0}}, {{
       0, 0.5773502691896258}, {0, 0}}]]}, 
   {RGBColor[1., 0.8431372549019608, 0.23], DiskBox[{-1, 0}, 0.05], 
    DiskBox[{1, 0}, 0.05], 
    DiskBox[NCache[{0, 3^Rational[1, 2]}, {0, 1.7320508075688772`}], 0.05]}, 
   {RGBColor[1., 0.607843, 0.], 
    DiskBox[NCache[{Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-0.5, 
      0.8660254037844386}], 0.05], 
    DiskBox[NCache[{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {0.5, 
      0.8660254037844386}], 0.05], DiskBox[{0, 0}, 0.05]}, {InsetBox[
     StyleBox["\<\"\[Alpha],\\!\\(\\*SubscriptBox[\\(X\\), \\(n - 1\\)]\\)\\!\
\\(\\*SubscriptBox[\\(Z\\), \\(n\\)]\\)\\!\\(\\*SubscriptBox[\\(X\\), \\(n + \
1\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->13], {-1, -0.2}], InsetBox[
     StyleBox["\<\"\[Gamma],\\!\\(\\*SubscriptBox[\\(Z\\), \\(n\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->13], {1, -0.2}], InsetBox[
     StyleBox["\<\"\[Beta],\\!\\(\\*SubscriptBox[\\(X\\), \\(n - \
1\\)]\\)\\!\\(\\*SubscriptBox[\\(X\\), \\(n + 1\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->13], {0, 1.9320508075688771}], InsetBox[
     StyleBox["\<\"KT\"\>",
      StripOnInput->False,
      FontSize->13], {0, 0.7073502691896258}], InsetBox[
     StyleBox["\<\"(\\!\\(\\*SuperscriptBox[\\(Ising\\), \
\\(2\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(*\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->13], {-0.8, 0.9160254037844386}], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(Ising\\), \\(2\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->13], {0.75, 0.9160254037844386}], InsetBox[
     StyleBox["\<\"Dirac?\"\>",
      StripOnInput->False,
      FontSize->13], {0, -0.13}], InsetBox[
     StyleBox["\<\"SPT\"\>",
      StripOnInput->False,
      FontSize->13], {-0.4, 0.3}], InsetBox[
     StyleBox["\<\"SYM\"\>",
      StripOnInput->False,
      FontSize->13], {0.4, 0.3}], InsetBox[
     StyleBox["\<\"SSB\"\>",
      StripOnInput->False,
      FontSize->13], {0, 1.}], GeometricTransformationBox[InsetBox[
      StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(AT\\), \\(*\\)]\\)\"\>",
       StripOnInput->False,
       FontSize->13], {-0.28, 0.74}], {{{0.8660254037844386, 0.5}, {-0.5, 
      0.8660254037844386}}, Center}], GeometricTransformationBox[InsetBox[
      StyleBox["\<\"AT\"\>",
       StripOnInput->False,
       FontSize->13], {0.28, 0.74}], {{{0.8660254037844386, -0.5}, {0.5, 
      0.8660254037844386}}, Center}], GeometricTransformationBox[InsetBox[
      StyleBox["\<\"Circle\"\>",
       StripOnInput->False,
       FontSize->13], {0, 0.3}], {{{0, 1}, {-1, 0}}, Center}]}, 
   {RGBColor[0.790588, 0.201176, 0.], 
    DiskBox[NCache[{0, 3^Rational[-1, 2]}, {0, 0.5773502691896258}], 0.05]}},
  ImageSize->200]], "Output",
 CellLabel->"Out[55]=",ExpressionUUID->"f0a32793-6d6b-764d-8001-e09e4f4e40a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", "tt", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"tt", "[", 
      RowBox[{"t_", ",", "p_"}], "]"}], ":=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"t", ",", 
         RowBox[{"FontSize", "->", "13"}]}], "]"}], ",", "p"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"EdgeForm", "[", "Dashed", "]"}], ",", 
          RowBox[{"Lighter", "[", 
           RowBox[{"Red", ",", "0.5"}], "]"}], ",", 
          RowBox[{"Triangle", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               SqrtBox["3"]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Lighter", "[", 
           RowBox[{"Blue", ",", "0.5"}], "]"}], ",", 
          RowBox[{"Polygon", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                SqrtBox["3"], "/", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", 
               RowBox[{
                SqrtBox["3"], "/", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Lighter", "[", 
           RowBox[{"Green", ",", "0.5"}], "]"}], ",", 
          RowBox[{"Polygon", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                SqrtBox["3"], "/", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", 
               RowBox[{
                SqrtBox["3"], "/", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Pink", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                SqrtBox["3"], "/", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", 
               RowBox[{
                SqrtBox["3"], "/", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                SqrtBox["3"], "/", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", 
               RowBox[{
                SqrtBox["3"], "/", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                SqrtBox["3"], "/", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Yellow", ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "0.05"}], "]"}], 
          ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", "0.05"}], "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              SqrtBox["03"]}], "}"}], ",", "0.05"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Orange", ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ",", 
              RowBox[{
               SqrtBox["3"], "/", "2"}]}], "}"}], ",", "0.05"}], "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", 
              RowBox[{
               SqrtBox["3"], "/", "2"}]}], "}"}], ",", "0.05"}], "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", "0.05"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"tt", "[", 
           RowBox[{
           "\"\<\[Alpha],\!\(\*SubscriptBox[\(X\), \(2  \
i\)]\)\!\(\*SubscriptBox[\(X\), \(2  i + 2\)]\)+\!\(\*SubscriptBox[\(Z\), \(2 \
 i + 1\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "0.2"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"tt", "[", 
           RowBox[{
           "\"\<\[Gamma],\!\(\*SubscriptBox[\(X\), \(2  i - \
1\)]\)\!\(\*SubscriptBox[\(X\), \(2  i\)]\)\!\(\*SubscriptBox[\(X\), \(2  i + \
1\)]\)\!\(\*SubscriptBox[\(X\), \(2  i + 2\)]\)\\n+\!\(\*SubscriptBox[\(Z\), \
\(2  i\)]\)\!\(\*SubscriptBox[\(Z\), \(2  i + 1\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "0.2"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"tt", "[", 
           RowBox[{
           "\"\<\[Beta],\!\(\*SubscriptBox[\(X\), \(2  i - \
1\)]\)\!\(\*SubscriptBox[\(X\), \(2  i + 1\)]\)+\!\(\*SubscriptBox[\(Z\), \(2 \
 i\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               SqrtBox["3"], "+", "0.2"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"tt", "[", 
           RowBox[{"\"\<KT?\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{
                SqrtBox["3"], "/", "3"}], "+", "0.13"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"tt", "[", 
           RowBox[{"\"\<\!\(\*SuperscriptBox[\(Ising\), \(2\)]\)?\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "0.5"}], "-", "0.3"}], ",", 
              RowBox[{
               RowBox[{
                SqrtBox["3"], "/", "2"}], "+", "0.05"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"tt", "[", 
           RowBox[{"\"\<\!\(\*SuperscriptBox[\(Dirac\), \(*\)]\)?\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"0.5", "+", "0.25"}], ",", 
              RowBox[{
               RowBox[{
                SqrtBox["3"], "/", "2"}], "+", "0.05"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"tt", "[", 
           RowBox[{"\"\<?\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"0", "-", "0.13"}]}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"tt", "[", 
           RowBox[{
           "\"\<\!\(\*SubsuperscriptBox[\(\[DoubleStruckCapitalZ]\), \(2\), \
\(e\)]\) SSB\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.4"}], ",", "0.3"}], "}"}]}], "]"}], ",", 
          RowBox[{"tt", "[", 
           RowBox[{
           "\"\<\!\(\*SubsuperscriptBox[\(\[DoubleStruckCapitalZ]\), \(2\), \
\(eo\)]\) SSB\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.4", ",", "0.3"}], "}"}]}], "]"}], ",", 
          RowBox[{"tt", "[", 
           RowBox[{
           "\"\<\!\(\*SubsuperscriptBox[\(\[DoubleStruckCapitalZ]\), \(2\), \
\(o\)]\) SSB\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1.0"}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Rotate", "[", 
           RowBox[{
            RowBox[{"tt", "[", 
             RowBox[{"\"\<?\>\"", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.28"}], ",", "0.74"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"-", "\[Pi]"}], "/", "6"}]}], "]"}], ",", 
          RowBox[{"Rotate", "[", 
           RowBox[{
            RowBox[{"tt", "[", 
             RowBox[{"\"\<?\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0.28", ",", "0.74"}], "}"}]}], "]"}], ",", 
            RowBox[{"\[Pi]", "/", "6"}]}], "]"}], ",", 
          RowBox[{"Rotate", "[", 
           RowBox[{
            RowBox[{"tt", "[", 
             RowBox[{"\"\<?\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0.3"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"-", "\[Pi]"}], "/", "2"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               SqrtBox["3"], "/", "3"}]}], "}"}], ",", "0.05"}], "]"}]}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"ImageSize", "->", "300"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"5b47c969-2528-9c40-bd23-8f9f17e78269"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.895294, 0.600588, 0.5], EdgeForm[Dashing[{Small, Small}]], 
    TagBox[
     PolygonBox[
      NCache[{{-1, 0}, {1, 0}, {0, 3^Rational[1, 2]}}, {{-1, 0}, {1, 0}, {
        0, 1.7320508075688772`}}]],
     "Triangle"]}, 
   {RGBColor[0.5960785, 0.6941174999999999, 0.9039215], 
    PolygonBox[
     NCache[{{-1, 0}, {0, 0}, {
       0, 3^Rational[-1, 2]}, {-0.5, Rational[1, 2] 3^Rational[1, 2]}}, {{-1, 
       0}, {0, 0}, {0, 0.5773502691896258}, {-0.5, 0.8660254037844386}}]]}, 
   {RGBColor[0.5, 0.7980389999999999, 0.554902], 
    PolygonBox[
     NCache[{{1, 0}, {0, 0}, {0, 3^Rational[-1, 2]}, {
       0.5, Rational[1, 2] 3^Rational[1, 2]}}, {{1, 0}, {0, 0}, {
       0, 0.5773502691896258}, {0.5, 0.8660254037844386}}]]}, 
   {RGBColor[0.8588235294117647, 0.4392156862745098, 0.5764705882352941], 
    LineBox[NCache[{{
       0, 3^Rational[-1, 2]}, {-0.5, Rational[1, 2] 3^Rational[1, 2]}}, {{
       0, 0.5773502691896258}, {-0.5, 0.8660254037844386}}]], 
    LineBox[NCache[{{0, 3^Rational[-1, 2]}, {
       0.5, Rational[1, 2] 3^Rational[1, 2]}}, {{0, 0.5773502691896258}, {0.5,
        0.8660254037844386}}]], 
    LineBox[NCache[{{0, 3^Rational[-1, 2]}, {0, 0}}, {{
       0, 0.5773502691896258}, {0, 0}}]]}, 
   {RGBColor[1., 0.8431372549019608, 0.23], DiskBox[{-1, 0}, 0.05], 
    DiskBox[{1, 0}, 0.05], 
    DiskBox[NCache[{0, 3^Rational[1, 2]}, {0, 1.7320508075688772`}], 0.05]}, 
   {RGBColor[1., 0.607843, 0.], 
    DiskBox[NCache[{Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2]}, {-0.5, 
      0.8660254037844386}], 0.05], 
    DiskBox[NCache[{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2]}, {0.5, 
      0.8660254037844386}], 0.05], DiskBox[{0, 0}, 0.05]}, {InsetBox[
     StyleBox["\<\"\[Alpha],\\!\\(\\*SubscriptBox[\\(X\\), \\(2  \
i\\)]\\)\\!\\(\\*SubscriptBox[\\(X\\), \\(2  i + \
2\\)]\\)+\\!\\(\\*SubscriptBox[\\(Z\\), \\(2  i + 1\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->13], {-1, -0.2}], InsetBox[
     StyleBox["\<\"\[Gamma],\\!\\(\\*SubscriptBox[\\(X\\), \\(2  i - 1\\)]\\)\
\\!\\(\\*SubscriptBox[\\(X\\), \\(2  i\\)]\\)\\!\\(\\*SubscriptBox[\\(X\\), \
\\(2  i + 1\\)]\\)\\!\\(\\*SubscriptBox[\\(X\\), \\(2  i + 2\\)]\\)\\n+\\!\\(\
\\*SubscriptBox[\\(Z\\), \\(2  i\\)]\\)\\!\\(\\*SubscriptBox[\\(Z\\), \\(2  i \
+ 1\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->13], {1, -0.2}], InsetBox[
     StyleBox["\<\"\[Beta],\\!\\(\\*SubscriptBox[\\(X\\), \\(2  i - \
1\\)]\\)\\!\\(\\*SubscriptBox[\\(X\\), \\(2  i + \
1\\)]\\)+\\!\\(\\*SubscriptBox[\\(Z\\), \\(2  i\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->13], {0, 1.9320508075688771}], InsetBox[
     StyleBox["\<\"KT?\"\>",
      StripOnInput->False,
      FontSize->13], {0, 0.7073502691896258}], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(Ising\\), \\(2\\)]\\)?\"\>",
      StripOnInput->False,
      FontSize->13], {-0.8, 0.9160254037844386}], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(Dirac\\), \\(*\\)]\\)?\"\>",
      StripOnInput->False,
      FontSize->13], {0.75, 0.9160254037844386}], InsetBox[
     StyleBox["\<\"?\"\>",
      StripOnInput->False,
      FontSize->13], {0, -0.13}], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(\[DoubleStruckCapitalZ]\\), \
\\(2\\), \\(e\\)]\\) SSB\"\>",
      StripOnInput->False,
      FontSize->13], {-0.4, 0.3}], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(\[DoubleStruckCapitalZ]\\), \
\\(2\\), \\(eo\\)]\\) SSB\"\>",
      StripOnInput->False,
      FontSize->13], {0.4, 0.3}], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubsuperscriptBox[\\(\[DoubleStruckCapitalZ]\\), \
\\(2\\), \\(o\\)]\\) SSB\"\>",
      StripOnInput->False,
      FontSize->13], {0, 1.}], GeometricTransformationBox[InsetBox[
      StyleBox["\<\"?\"\>",
       StripOnInput->False,
       FontSize->13], {-0.28, 0.74}], {{{0.8660254037844386, 0.5}, {-0.5, 
      0.8660254037844386}}, Center}], GeometricTransformationBox[InsetBox[
      StyleBox["\<\"?\"\>",
       StripOnInput->False,
       FontSize->13], {0.28, 0.74}], {{{0.8660254037844386, -0.5}, {0.5, 
      0.8660254037844386}}, Center}], GeometricTransformationBox[InsetBox[
      StyleBox["\<\"?\"\>",
       StripOnInput->False,
       FontSize->13], {0, 0.3}], {{{0, 1}, {-1, 0}}, Center}]}, 
   {RGBColor[0.790588, 0.201176, 0.], 
    DiskBox[NCache[{0, 3^Rational[-1, 2]}, {0, 0.5773502691896258}], 0.05]}},
  ImageSize->300]], "Output",
 CellLabel->"Out[54]=",ExpressionUUID->"c8584ffa-1859-2d46-a5fb-bdc7d172d8c3"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{904.5, 436},
WindowMargins->{{Automatic, 29}, {-53.5, Automatic}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"CMU Article.nb",
ExpressionUUID->"55a1b9a1-ff63-6546-9fa8-ef5203984459"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 84, 0, 37, "Subsubsection",ExpressionUUID->"24958b5f-ee9a-e243-9ce2-becb1bb44889"],
Cell[CellGroupData[{
Cell[689, 26, 222, 6, 29, "Input",ExpressionUUID->"6dedcd4e-be51-6948-9402-4a2cc60bb4ca"],
Cell[914, 34, 9501, 212, 133, "Output",ExpressionUUID->"49587a59-b67f-be4a-ab95-3a2e37300c2b"]
}, Open  ]],
Cell[10430, 249, 817, 21, 50, "Code",ExpressionUUID->"078acd00-846f-9242-b4d4-71c15525e16e"],
Cell[11250, 272, 14215, 323, 384, "Code",ExpressionUUID->"06952616-031d-7d4f-93cd-4da6bd050b04"],
Cell[CellGroupData[{
Cell[25490, 599, 216, 5, 50, "Code",ExpressionUUID->"b10fcee9-7081-9144-ae3d-fbb175ab2a08"],
Cell[25709, 606, 8761, 189, 130, "Output",ExpressionUUID->"2653aec7-c9ae-0447-ae48-2f2f0cb1502e"]
}, Open  ]],
Cell[34485, 798, 48849, 1208, 1548, "Code",ExpressionUUID->"64627a6d-0695-644f-bfe5-680ee5b2f9a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83371, 2011, 83, 0, 37, "Subsubsection",ExpressionUUID->"fd52e84d-c380-7b42-b7ef-77c2a801a4ad"],
Cell[CellGroupData[{
Cell[83479, 2015, 9213, 258, 313, "Input",ExpressionUUID->"cc9aa047-a85b-ad44-abb5-5317f9c3fcfe"],
Cell[92695, 2275, 4057, 83, 192, "Output",ExpressionUUID->"f0a32793-6d6b-764d-8001-e09e4f4e40a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96789, 2363, 9650, 267, 320, "Input",ExpressionUUID->"5b47c969-2528-9c40-bd23-8f9f17e78269"],
Cell[106442, 2632, 4522, 90, 249, "Output",ExpressionUUID->"c8584ffa-1859-2d46-a5fb-bdc7d172d8c3"]
}, Open  ]]
}, Open  ]]
}
]
*)


